Meta-analytic-predictive priors based on a single study

Meta-analytic-predictive (MAP) priors have been proposed as a generic approach to deriving informative prior distributions, where external empirical data are processed to learn about certain parameter distributions. The use of MAP priors is also closely related to shrinkage estimation (also sometimes referred to as dynamic borrowing). A potentially odd situation arises when the external data consist only of a single study. Conceptually this is not a problem, it only implies that certain prior assumptions gain in importance and need to be specified with particular care. We outline this important, not uncommon special case and demonstrate its implementation and interpretation based on the normal-normal hierarchical model. The approach is illustrated using example applications in clinical medicine.

==> examplecode.R <==
############################################################
##  ALPORT EXAMPLE:

# data from:
#   Gross et al. (2020)
#   https://doi.org/10.1016/j.kint.2019.12.015
#   Figure 2(b)

GrossEtAl2020 <- cbind.data.frame("data"     = c("registry", "RCT"),
                                  "patients" = c(70, 20),
                                  "events"   = c(29, 8),
                                  "hr"       = c(0.53, 0.51),
                                  "lower"    = c(0.22, 0.12),
                                  "upper"    = c(1.29, 2.20))
GrossEtAl2020$loghr <- log(GrossEtAl2020$hr)
GrossEtAl2020$se    <- (log(GrossEtAl2020$upper)-log(GrossEtAl2020$lower))/(2*qnorm(0.975))

# show data (see Table 1):
GrossEtAl2020

# convert effect measures to "escalc" object:
library("metafor")
es <- escalc(measure="GEN",
             yi=loghr, sei=se, ni=patients,
             slab=data, data=GrossEtAl2020)


###############################################################
# perform joint meta-analysis of both estimates (MAC approach):
library("bayesmeta")
bm <- bayesmeta(es,
                tau.prior=function(t){dhalfnormal(t, scale=0.50)})

# show data as well as overall and shrinkage estimates:
forestplot(bm, predict=FALSE,
           xlab="log-HR",
           txt_gp = fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1)))

# check out shrinkage estimate(s):
bm$theta  # (log-HRs)
exp(bm$theta[c("median","95% lower", "95% upper"),"RCT"])  # (HR)


#####################################################
# meta analysis of registry data only (MAP approach):
map <- bayesmeta(es[1,],
                 tau.prior=function(t){dhalfnormal(t, scale=0.50)})

# check out predictive distribution (MAP prior):
map$summary[,"theta"]  # (log-HR)


#############################################################
# illustrate prior, likelihood, posterior/shrinkage estimate
# (see Figure 1):

# specify colours:
colvec <- palette.colors(n=9, pal="Okabe-Ito")[c("vermillion","blue","bluishgreen")]
names(colvec) <- c("map", "likeli", "shrink")
x <- seq(-4, 2.5, length=200)
plot(c(-3.5, 2.0), c(0.0, 0.85), type="n",
     main="Alport example (Gross et al., 2020)",
     xlab="log-HR", ylab="")
# MAP prior (predictive density):
lines(x, map$dposterior(theta=x, predict=TRUE), type="l", col=colvec["map"])
# RCT likelihood:
lines(x, dnorm(x, mean=es$yi[2], sd=sqrt(es$vi[2])), type="l", col=colvec["likeli"])
# posterior (=shrinkage estimate):
lines(x, bm$dposterior(theta=x, individual="RCT"), type="l", col=colvec["shrink"])
abline(h=0, col="grey20")
lines(c(0,0), c(0, 1), col="grey20", lty=2)
legend("topleft", c("MAP prior (observational)", "likelihood (RCT)",
                    "shrinkage (RCT)"),
       col=colvec, pch=15)


#############################
# check MAP prior's variance:
sqrt(GrossEtAl2020[1,"se"]^2 + 2*0.5^2)
map$summary["sd","theta"]


#####################################################
# check MAP prior's effective sample size (ESS_ELIR);
# compute UISD:
GrossEtAl2020[1,"se"]*sqrt(GrossEtAl2020[1,"patients"]) #  = 3.77
ess(map, uisd=3.77)                                     #  = 26 patients


#####################################################
# check eventual "gain in effective sample size";
# ratio of standard errors:
q <- bm$theta["sd","RCT"] / GrossEtAl2020[2,"se"]
q             # = 0.67
# gain:
(q^(-2) - 1)  # +126% sample size


###############################################################
# illustrate MAP priors for varying heterogeneity prior scale;
# derive three MAP priors (centered at zero):
mapHN025 <- bayesmeta(y=0, sigma=0.451, label="historical",
                      tau.prior=function(t){dhalfnormal(t, scale=0.25)})
mapHN05  <- bayesmeta(y=0, sigma=0.451, label="historical",
                      tau.prior=function(t){dhalfnormal(t, scale=0.5)})
mapHN10  <- bayesmeta(y=0, sigma=0.451, label="historical",
                      tau.prior=function(t){dhalfnormal(t, scale=1.0)})

# plot prior densities:
colvec <- palette.colors(n=9, pal="Okabe-Ito")[c(9,3,7,8)]
names(colvec) <- c("registry", "HN025", "HN050", "HN100")
# x argument:
x <- seq(-0.5, 4.3, le=200)
xrange <- range(x) + c(+1,-1)*diff(range(x))/27
# ticks & labels for bottom axis:
xticks <- 0:4
xlabs <- c(expression(y[1]), expression(y[1]+1), expression(y[1]+2),
           expression(y[1]+3), expression(y[1]+4))
# ticks & labels for top axis:
x2ticks <- log(c(1, 2, 5, 10, 20, 50))
x2labs <- c(expression(e^y[1]), expression(2*e^y[1]), expression(5*e^y[1]),
            expression(10*e^y[1]), expression(20*e^y[1]), expression(50*e^y[1]))
plot(xrange, c(0,0.88), type="n", axes=FALSE,
     xlab="", ylab="")
abline(h=0:1, v=0, col="darkgrey")
lines(x, dnorm(x, sd=0.451), col=colvec["registry"], lty=2)
lines(x, mapHN025$dposterior(theta=x, predict=TRUE), col=colvec["HN025"])
lines(x, mapHN10$dposterior(theta=x, predict=TRUE), col=colvec["HN100"])
lines(x, mapHN05$dposterior(theta=x, predict=TRUE), col=colvec["HN050"])
legend("topright", c("observational", "HN(0.25)", "HN(0.50)", "HN(1.00)"),
       col=colvec, pch=15, pt.cex=1.3)
axis(1, at=xticks, label=xlabs)
axis(3, at=x2ticks, label=x2labs)
axis(2); box()
mtext(side=1, line=par("mgp")[1], expression("prediction "*theta[2]*" (log scale)"))
mtext(side=3, line=par("mgp")[1], expression("prediction "*theta[2]*" (exponentiated)"))
mtext(side=2, line=par("mgp")[1], expression("density"))


################################################################################
#  investigate varying prior families:

# reference is the HN(0.5) prior:
priorscale=c("HN025"=0.25, "HN05"=0.5, "HN10"=1.0)
priormedian <- qhalfnormal(0.5, scale=priorscale["HN05"])
priormedian  # 0.337  -->  match other priors to this figure.

# determine corresponding scales of other prior families:
priorscale["Ht4"]   <- priormedian / qhalft(0.5, scale=1, df=4)
priorscale["HC"]    <- priormedian / qhalfcauchy(0.5, scale=1)
priorscale["HL"]    <- priormedian / qhalflogistic(0.5, scale=1)
priorscale["Exp"]   <- priormedian / qexp(0.5, rate=1/1)
priorscale["Lmx6"]  <- priormedian / qlomax(0.5, scale=1, shape=6)
priorscale["Lmx1"]  <- priormedian / qlomax(0.5, scale=1, shape=1)
# show scales (see Tab.2):
priorscale

# double-check prior medians (see Tab.2):
pmed <- c("HN025"= qhalfnormal(0.5, scale=priorscale["HN025"]),
          "HN05" = qhalfnormal(0.5, scale=priorscale["HN05"]),
          "HN10" = qhalfnormal(0.5, scale=priorscale["HN10"]),
          "Ht4"  = qhalft(0.5, scale=priorscale["Ht4"], df=4),
          "HC"   = qhalfcauchy(0.5, scale=priorscale["HC"]),
          "HL"   = qhalflogistic(0.5, scale=priorscale["HL"]),
          "Exp"  = qexp(0.5, rate=1/priorscale["Exp"]),
          "Lmx6" = qlomax(0.5, scale=priorscale["Lmx6"], shape=6),
          "Lmx1" = qlomax(0.5, scale=priorscale["Lmx1"], shape=1)))
cbind(pmed)

# derive corresponding MAP priors:
mapHt4 <- bayesmeta(y=0, sigma=0.451, label="historical",
                    tau.prior=function(t){dhalft(t, scale=priorscale["Ht4"], df=4)})
mapHC  <- bayesmeta(y=0, sigma=0.451, label="historical",
                    tau.prior=function(t){dhalfcauchy(t, scale=priorscale["HC"])})
mapHL  <- bayesmeta(y=0, sigma=0.451, label="historical",
                    tau.prior=function(t){dhalflogistic(t, scale=priorscale["HL"])})
mapExp  <- bayesmeta(y=0, sigma=0.451, label="historical",
                     tau.prior=function(t){dexp(t, rate=1/priorscale["Exp"])})
mapLmx6 <- bayesmeta(y=0, sigma=0.451, label="historical",
                     tau.prior=function(t){dlomax(t, scale=priorscale["Lmx6"], shape=6)})
mapLmx1 <- bayesmeta(y=0, sigma=0.451, label="historical",
                     tau.prior=function(t){dlomax(t, scale=priorscale["Lmx1"], shape=1)})

# compute effective sample sizes (see Tab.2);
# UISD:
uistdev <- GrossEtAl2020[1,"se"]*sqrt(GrossEtAl2020[1,"patients"]) #  = 3.77
# ESS_ELIR:
effsize <- c("HN025" = ess(mapHN025, uisd=uistdev),
             "HN05"  = ess(mapHN05, uisd=uistdev),
             "HN10"  = ess(mapHN10, uisd=uistdev),
             "Ht4"   = ess(mapHt4, uisd=uistdev),
             "HC"    = ess(mapHC, uisd=uistdev),
             "HL"    = ess(mapHL, uisd=uistdev),
             "Exp"   = ess(mapExp, uisd=uistdev),
             "Lmx-6" = ess(mapLmx6, uisd=uistdev),
             "Lmx-1" = ess(mapLmx1, uisd=uistdev))
effsize

# compute MAP prior standard deviations (see Tab.2):
variance <- c("HN025"  = uistdev^2/70 + 2 * priorscale["HN025"]^2,
              "HN05"  = uistdev^2/70 + 2 * priorscale["HN05"]^2,
              "HN10"  = uistdev^2/70 + 2 * priorscale["HN10"]^2,
              "Ht4"   = uistdev^2/70 + 2 * 4/2*priorscale["Ht4"]^2,
              "HC"    = uistdev^2/70 + 2 * Inf,
              "HL"    = uistdev^2/70 + 2 * pi^2/3*priorscale["HL"]^2,
              "Exp"   = uistdev^2/70 + 2 * 2*priorscale["Exp"]^2,
              "Lmx-6" = uistdev^2/70 + 2 * 2*gamma(4)/gamma(6)*priorscale["Lmx6"]^2,
              "Lmx-1" = uistdev^2/70 + 2 * Inf)
cbind(round(sqrt(variance),2))

# compute upper tail quantiles (see Tab.2):
upper90 <- c("HN025" = mapHN025$qposterior(theta.p=0.95, predict=TRUE),
             "HN05"  = mapHN05$qposterior(theta.p=0.95, predict=TRUE),
             "HN10"  = mapHN10$qposterior(theta.p=0.95, predict=TRUE),
             "Ht4"   = mapHt4$qposterior(theta.p=0.95, predict=TRUE),
             "HC"    = mapHC$qposterior(theta.p=0.95, predict=TRUE),
             "HL"    = mapHL$qposterior(theta.p=0.95, predict=TRUE),
             "Exp"   = mapExp$qposterior(theta.p=0.95, predict=TRUE),
             "Lmx-6" = mapLmx6$qposterior(theta.p=0.95, predict=TRUE),
             "Lmx-1" = mapLmx1$qposterior(theta.p=0.95, predict=TRUE))
upper95 <- c("HN025" = mapHN025$qposterior(theta.p=0.975, predict=TRUE),
             "HN05"  = mapHN05$qposterior(theta.p=0.975, predict=TRUE),
             "HN10"  = mapHN10$qposterior(theta.p=0.975, predict=TRUE),
             "Ht4"   = mapHt4$qposterior(theta.p=0.975, predict=TRUE),
             "HC"    = mapHC$qposterior(theta.p=0.975, predict=TRUE),
             "HL"    = mapHL$qposterior(theta.p=0.975, predict=TRUE),
             "Exp"   = mapExp$qposterior(theta.p=0.975, predict=TRUE),
             "Lmx-6" = mapLmx6$qposterior(theta.p=0.975, predict=TRUE),
             "Lmx-1" = mapLmx1$qposterior(theta.p=0.975, predict=TRUE))
upper99 <- c("HN025" = mapHN025$qposterior(theta.p=0.995, predict=TRUE),
             "HN05"  = mapHN05$qposterior(theta.p=0.995, predict=TRUE),
             "HN10"  = mapHN10$qposterior(theta.p=0.995, predict=TRUE),
             "Ht4"   = mapHt4$qposterior(theta.p=0.995, predict=TRUE),
             "HC"    = mapHC$qposterior(theta.p=0.995, predict=TRUE),
             "HL"    = mapHL$qposterior(theta.p=0.995, predict=TRUE),
             "Exp"   = mapExp$qposterior(theta.p=0.995, predict=TRUE),
             "Lmx-6" = mapLmx6$qposterior(theta.p=0.995, predict=TRUE),
             "Lmx-1" = mapLmx1$qposterior(theta.p=0.995, predict=TRUE))
# show quantiles etc. (Tab.2):
cbind.data.frame("scale"=priorscale,
                 "tau-median"=pmed,
                 "ess"=effsize,
                 "stdev"=sqrt(variance),
                 "upper950"=upper90,
                 "upper975"=upper95,
                 "upper995"=upper99)


#############################
# illustrate distributions:

# specify colours:
colvec <- palette.colors(n=9, pal="Okabe-Ito")[c(7,2,5, 8, 4,6,3, 1)]
names(colvec) <- c("HN05", "Ht4", "HC",
                   "HL",
                   "Exp", "Lmx6", "Lmx1",
                   "nonRCT")
# specify labels:
labvec <- c("HN05"  = "half-Normal(0.50)",
            "Ht4"   = "half-t(4, 0.46)",
            "HC"    = "half-Cauchy(0.34)",
            "HL"    = "half-logistic(0.31)",
            "Exp"   = "exponential(0.49)",
            "Lmx6"  = "Lomax(6, 2.75)",
            "Lmx1"  = "Lomax(1, 0.34)",
            "nonRCT"= "non-RCT")

# heterogeneity (tau) prior densities (Fig.A7):
tau <- seq(0, 2.3, le=200)
xrange <- c(0, 2.1)
plot(xrange, c(0,2.93), type="n", axes=FALSE,
     xlab=expression("heterogeneity "*tau), ylab=expression("prior density"))
abline(h=0, v=0, col="grey")
lines(tau, dhalfnormal(tau, scale=priorscale["HN05"]), col=colvec["HN05"])
lines(tau, dhalft(tau, scale=priorscale["Ht4"], df=4), col=colvec["Ht4"])
lines(tau, dhalfcauchy(tau, scale=priorscale["HC"]), col=colvec["HC"])
lines(tau, dhalflogistic(tau, scale=priorscale["HL"]), col=colvec["HL"])
lines(tau, dexp(tau, rate=1/priorscale["Exp"]), col=colvec["Exp"])
lines(tau, dlomax(tau, scale=priorscale["Lmx6"], shape=6), col=colvec["Lmx6"])
lines(tau, dlomax(tau, scale=priorscale["Lmx1"], shape=1), col=colvec["Lmx1"])
abline(v=priormedian, lty=2)  # 0.337
axis(3, at=priormedian, lab=sprintf("%.2f",priormedian))
legend("topright", labvec[1:7], col=colvec[1:7], pch=15, pt.cex=1.3)
axis(1); axis(2); box()

# heterogeneity (tau) prior CDFs (Fig.A8):
tau <- exp(seq(log(priormedian/50), log(priormedian*50), le=200))
plot(range(tau)*c(13/10, 10/13), 0:1, type="n", axes=FALSE, log="x",
     xlab="", ylab="")
mtext(side=1, line=par("mgp")[1], expression("heterogeneity "*tau))
mtext(side=2, line=par("mgp")[1], expression("prior CDF"))
abline(h=0:1, col="grey")
abline(v=priormedian, lty=2)
lines(tau, phalfnormal(tau, scale=priorscale["HN05"]), col=colvec["HN05"])
lines(tau, phalft(tau, df=4, scale=priorscale["Ht4"]), col=colvec["Ht4"])
lines(tau, phalfcauchy(tau, scale=priorscale["HC"]), col=colvec["HC"])
lines(tau, phalflogistic(tau, scale=priorscale["HL"]), col=colvec["HL"])
lines(tau, pexp(tau, rate=1/priorscale["Exp"]), col=colvec["Exp"])
lines(tau, plomax(tau, shape=6, scale=priorscale["Lmx6"]), col=colvec["Lmx6"])
lines(tau, plomax(tau, shape=1, scale=priorscale["Lmx1"]), col=colvec["Lmx1"])
axis(3, at=priormedian, lab=sprintf("%.2f",priormedian))
legend("topleft", labvec[1:7], col=colvec[1:7], pch=15, pt.cex=1.3, bg="white")
axis(1); axis(2);
axis(1, at=c(0.02, 0.03, 0.04, 0.2, 0.3, 0.4, 2, 3, 4), lab=FALSE, tcl=-0.2)
box()

# MAP prior densities (Fig.3):
x <- seq(-0.5, 4.3, le=200)
xrange <- range(x) + c(+1,-1)*diff(range(x))/27
plot(xrange, c(0,0.87), type="n", axes=FALSE,
     xlab="", ylab="")
abline(h=0, v=0, col="lightgrey")
lines(x, mapHN05$dposterior(theta=x, predict=TRUE), col=colvec["HN05"])
lines(x, mapHt4$dposterior(theta=x, predict=TRUE), col=colvec["Ht4"])
lines(x, mapHC$dposterior(theta=x, predict=TRUE), col=colvec["HC"])
lines(x, mapHL$dposterior(theta=x, predict=TRUE), col=colvec["HL"])
lines(x, mapExp$dposterior(theta=x, predict=TRUE), col=colvec["Exp"])
lines(x, mapLmx6$dposterior(theta=x, predict=TRUE), col=colvec["Lmx6"])
lines(x, mapLmx1$dposterior(theta=x, predict=TRUE), col=colvec["Lmx1"])
lines(x, dnorm(x, sd=0.451), col=colvec["nonRCT"], lty=2) # (historical only)
legend("topright", labvec, col=colvec, pch=15, pt.cex=1.3)
axis(3, at=x2ticks, label=x2labs)
axis(1, at=xticks, label=xlabs)
axis(2); box()
mtext(side=1, line=par("mgp")[1], expression("prediction "*theta[2]*" (log scale)"))
mtext(side=3, line=par("mgp")[1], expression("prediction "*theta[2]*" (exponentiated)"))
mtext(side=2, line=par("mgp")[1], expression("density"))

# MAP prior CDFs (Fig.4):
x <- seq(-0.5, 4.3, le=200)
xrange <- range(x) + c(+1,-1)*diff(range(x))/27
plot(xrange, c(0.45,1), type="n", axes=FALSE,
     xlab="", ylab="")
abline(h=0:1, v=0, col="lightgrey")
abline(h=0.5, col="lightgrey", lty="dotted")
lines(x, mapHN05$pposterior(theta=x, predict=TRUE), col=colvec["HN05"])
lines(x, mapHt4$pposterior(theta=x, predict=TRUE), col=colvec["Ht4"])
lines(x, mapHC$pposterior(theta=x, predict=TRUE), col=colvec["HC"])
lines(x, mapHL$pposterior(theta=x, predict=TRUE), col=colvec["HL"])
lines(x, mapExp$pposterior(theta=x, predict=TRUE), col=colvec["Exp"])
lines(x, mapLmx6$pposterior(theta=x, predict=TRUE), col=colvec["Lmx6"])
lines(x, mapLmx1$pposterior(theta=x, predict=TRUE), col=colvec["Lmx1"])
lines(x, pnorm(x, sd=0.451), col=colvec["nonRCT"], lty=2)
legend("bottomright", labvec, col=colvec, pch=15, pt.cex=1.3, bg="white")
axis(3, at=x2ticks, label=x2labs)
axis(1, at=xticks, label=xlabs)
axis(2); box()
mtext(side=1, line=par("mgp")[1], expression("prediction "*theta[2]*" (log scale)"))
mtext(side=3, line=par("mgp")[1], expression("prediction "*theta[2]*" (exponentiated)"))
mtext(side=2, line=par("mgp")[1], expression("cumulative distribution function"))

# MAP prior log-densities (Fig.5):
x <- seq(-0.5, 4.3, le=200)
xrange <- range(x) + c(+1,-1)*diff(range(x))/27
plot(xrange, c(0.004,0.86), type="n", log="y", axes=FALSE,
     xlab="", ylab="")
abline(v=0, col="lightgrey")
lines(x, mapHN05$dposterior(theta=x, predict=TRUE), col=colvec["HN05"])
lines(x, mapHt4$dposterior(theta=x, predict=TRUE), col=colvec["Ht4"])
lines(x, mapHC$dposterior(theta=x, predict=TRUE), col=colvec["HC"])
lines(x, mapHL$dposterior(theta=x, predict=TRUE), col=colvec["HL"])
lines(x, mapExp$dposterior(theta=x, predict=TRUE), col=colvec["Exp"])
lines(x, mapLmx6$dposterior(theta=x, predict=TRUE), col=colvec["Lmx6"])
lines(x, mapLmx1$dposterior(theta=x, predict=TRUE), col=colvec["Lmx1"])
lines(x, dnorm(x, sd=0.451), col=colvec["nonRCT"], lty=2) # (historical only)
legend("topright", labvec, col=colvec, pch=15, pt.cex=1.3)
axis(3, at=x2ticks, label=x2labs)
axis(1, at=xticks, label=xlabs)
axis(2); box()
mtext(side=1, line=par("mgp")[1], expression("prediction "*theta[2]*" (log scale)"))
mtext(side=3, line=par("mgp")[1], expression("prediction "*theta[2]*" (exponentiated)"))
mtext(side=2, line=par("mgp")[1], expression("density"))


#######################################################################
# Sensitivity / tipping point analyses (varying prior scale, Fig.A10):

# compute:
mat <- cbind("tau.scale"=c(0.02, 0.05, 0.1, 0.2, 0.5, 1.0, 2.0, 5, 10),
             "esti"=NA_real_, "lower"=NA_real_, "upper"=NA_real_)
for (i in 1:nrow(mat)) {
  bm <- bayesmeta(es,
                  tau.prior=function(t){dhalfnormal(t, scale=mat[i,"tau.scale"])})
  mat[i, 2:4] <- bm$theta[c("median","95% lower","95% upper"),"RCT"]
}
print(mat)
# plot:
OI.green <- palette.colors(n=9, pal="Okabe-Ito")[4]
par(mar=c(4,4,0,4)+0.1)
matplot(mat[,1], mat[,2:4], log="x", axes=FALSE,
        type="n", xlim=c(0.02,10)*c(0.8,1.25),
        lty=c(1,2,2), col=OI.green, #col="green4",
        xlab=expression("heterogeneity ("*tau*") prior scale"),
        ylab=expression("RCT shrinkage estimate ("*theta[2]*", log-HR)"))
abline(h=0, lty=3, col="darkgrey")
abline(v=c(0.5), lty=3, col="lightgrey")
matlines(rbind(mat[,1], mat[,1]),
         t(mat[,3:4]), lty="solid", col=OI.green)
points(mat[,1], mat[,2], pch=18, col=OI.green)
axis(1, at=0.5, lab=0.5)
axis(1, at=mat[-5,"tau.scale"], lab=mat[-5,"tau.scale"], tcl=-0.2)
axis(2)
axis(4, at=log(c(0.1, 0.2, 0.5, 1.0, 2.0)),
     lab=c(0.1, 0.2, 0.5, 1.0, 2.0))
tx <- c(0.1, 0.3, 0.4, 0.6, 0.7, 0.8, 0.9,
        1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.7, 1.8, 1.9)
axis(4, at=log(tx), lab=FALSE, tcl=-0.2)
mtext(side=4, line=par("mgp")[1],
      expression("hazard ratio (HR)"))
box()
par(mar=c(5,4,4,2)+0.1)


################################################################
# illustration of power prior exponent's distribution (Fig.A9):

# function mapping from tau to a0
a0fun <- function(tau, s1=1)
{
  return((2*tau^2/s1^2 + 1)^(-1))
}

# inverse function, mapping from a0 to tau
a0inv <- function(a0, s1=1)
{
  return(sqrt((1-a0)/(2*a0)) * s1)
}

# derivative of inverse function
a0invderiv <- function(a0, s1=1)
{
  return((s1/(2*sqrt(2))) * (sqrt(a0/(1-a0)) / a0^2))
}

s1 <- 0.451  # observational standard error
a0vec  <- seq(0, 1, by=0.002)
colvec <- palette.colors(n=9, pal="Okabe-Ito")[c(3,7,8)]
names(colvec) <- c("HN025","HN050","HN100")

plot(c(0, 1), c(0, 7), type="n", axes=FALSE,
     xlab=expression("exponent "*a[0]),
     ylab=expression("prior density"))
abline(h=0, v=0:1, col="grey")
# "optimistic" MAP prior variant:
lines(a0vec,
      abs(a0invderiv(a0vec, s1))*dhalfnormal(a0inv(a0vec, s1), scale=0.25),
      col=colvec["HN025"], lwd=1)
# MAP prior:
lines(a0vec,
      abs(a0invderiv(a0vec, s1))*dhalfnormal(a0inv(a0vec, s1), scale=0.50),
      col=colvec["HN050"], lwd=1)
# "conservative" MAP prior variant:
lines(a0vec,
      abs(a0invderiv(a0vec, s1))*dhalfnormal(a0inv(a0vec, s1), scale=1.00),
      col=colvec["HN100"], lwd=1)
legend("topleft", c("HN(0.25)", "HN(0.50)", "HN(1.00)"),
       title=expression("heterogeneity ("*tau*") prior"),
       col=colvec, pch=15, pt.cex=1.3, bg="white")
axis(1); axis(2, at=c(0,2,4,6)); box()


############################################################
############################################################
##  CARDIOLOGY EXAMPLE:

# TOPCAT (Pitt et al., 2024; https://doi.org/10.1056/NEJMoa1313731)
# quotes a HR of:
#   0.89 (0.77, 1.04)

# log-HR:
log(0.89)  # = -0.117

# standard error:
(log(1.04) - log(0.77)) / (2*qnorm(0.975))  # = 0.077

# derive MAP prior:
library("bayesmeta")
bm <- bayesmeta(y=-0.117, sigma=0.077, label="Topcat",
                tau.prior=function(t){dhalfnormal(t, scale=0.25)})

# MAP prior's variance:
bm$summary["sd","theta"]
sqrt(0.077^2 + 2*0.25^2)

# (MAP-) prior predictive interval:
round(rbind("log-HR"=bm$summary[c(2,5:6), "theta"],
            "HR"=exp(bm$summary[c(2,5:6), "theta"])), 3)
# prior probability of HR<0:
bm$pposterior(theta=0, predict=TRUE)


# compute TOPCAT's unit information standard deviation (UISD):
# (standard error was 0.077, based on 3445 patients)
uisd(n=3445, sigma=0.077)  # = 4.5
# compute MAP prior's effective sample size (ESS_ELIR):
ess(bm, uisd=4.5)  # = 399 patients


###########################################
# illustrate TOPCAT likelihood
# and associated MAP prior (see Figure 6):
x <- seq(-1.8, 1.8, length=200)
plot(c(-1.3, 1.3), c(0.0, 5.18), type="n", 
     xlab="log-HR", ylab="")
abline(h=0, v=0, col="grey60")
# TOPCAT likelihood:
lines(x, dnorm(x, mean=-0.117, sd=0.077), lty=2)
# MAP prior:
lines(x, bm$dposterior(theta=x, predict=TRUE), col="red3", lwd=1.5)
legend("topright", lty=c(2,1), col=c("black", "red3"), lwd=c(1,1.5),
       c("TOPCAT likelihood", "MAP prior"))


################################################################################
# SESSION INFO:
#
# > sessionInfo()
# R version 4.3.3 (2024-02-29)
# Platform: x86_64-pc-linux-gnu (64-bit)
# Running under: Ubuntu 24.04.2 LTS
#
# Matrix products: default
# BLAS:   /usr/lib/x86_64-linux-gnu/blas/libblas.so.3.12.0 
# LAPACK: /usr/lib/x86_64-linux-gnu/lapack/liblapack.so.3.12.0
# 
# locale:
#  [1] LC_CTYPE=en_US.UTF-8       LC_NUMERIC=C              
#  [3] LC_TIME=en_US.UTF-8        LC_COLLATE=en_US.UTF-8    
#  [5] LC_MONETARY=en_US.UTF-8    LC_MESSAGES=en_US.UTF-8   
#  [7] LC_PAPER=en_US.UTF-8       LC_NAME=C                 
#  [9] LC_ADDRESS=C               LC_TELEPHONE=C            
# [11] LC_MEASUREMENT=en_US.UTF-8 LC_IDENTIFICATION=C       
#
# time zone: Europe/Berlin
# tzcode source: system (glibc)
#
# attached base packages:
# [1] grid      stats     graphics  grDevices utils     datasets  methods  
# [8] base     
#
# other attached packages:
# [1] bayesmeta_3.4       mvtnorm_1.3-3       forestplot_3.1.7   
# [4] abind_1.4-8         checkmate_2.3.2     metafor_4.8-0      
# [7] numDeriv_2016.8-1.1 metadat_1.4-0       Matrix_1.6-5       
#
# loaded via a namespace (and not attached):
# [1] digest_0.6.37   backports_1.5.0 lattice_0.22-7  parallel_4.3.3 
# [5] mathjaxr_1.8-0  compiler_4.3.3  tools_4.3.3     nlme_3.1-168   
#

